Symmetries in quantum field theory and quantum gravity

In this paper we use the AdS/CFT correspondence to refine and then establish a set of old conjectures about symmetries in quantum gravity. We first show that any global symmetry, discrete or continuous, in a bulk quantum gravity theory with a CFT dual would lead to an inconsistency in that CFT, and thus that there are no bulk global symmetries in AdS/CFT. We then argue that any "long-range" bulk gauge symmetry leads to a global symmetry in the boundary CFT, whose consistency requires the existence of bulk dynamical objects which transform in all finite-dimensional irreducible representations of the bulk gauge group. We mostly assume that all internal symmetry groups are compact, but we also give a general condition on CFTs, which we expect to be true quite broadly, which implies this. We extend all of these results to the case of higher-form symmetries. Finally we extend a recently proposed new motivation for the weak gravity conjecture to more general gauge groups, reproducing the "convex hull condition" of Cheung and Remmen. An essential point, which we dwell on at length, is precisely defining what we mean by gauge and global symmetries in the bulk and boundary. Quantum field theory results we meet while assembling the necessary tools include continuous global symmetries without Noether currents, new perspectives on spontaneous symmetry-breaking and 't Hooft anomalies, a new order parameter for confinement which works in the presence of fundamental quarks, a Hamiltonian lattice formulation of gauge theories with arbitrary discrete gauge groups, an extension of the Coleman-Mandula theorem to discrete symmetries, and an improved explanation of the decay $\pi^0\to\gamma \gamma$ in the standard model of particle physics. We also describe new black hole solutions of the Einstein equation in $d+1$ dimensions with horizon topology $\mathbb{T}^p\times \mathbb{S}^{d-p-1}$.

==> final_black_hole_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64271,       1548]
NotebookOptionsPosition[     63050,       1524]
NotebookOutlinePosition[     63399,       1539]
CellTagsIndexPosition[     63356,       1536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "d", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.695368555378645*^9, 3.6953685810183487`*^9}, {
  3.6953687393055716`*^9, 
  3.6953687453148584`*^9}},ExpressionUUID->"5d61c66b-a056-42b8-93d6-\
5b9113be3bed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]p", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
      RowBox[{"\[Beta]", "[", "r", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", " ", "r", " ", 
       RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "d", "+", "p"}], ")"}], " ", 
          RowBox[{"\[Alpha]", "[", "r", "]"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"p", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[Beta]", "[", "r", "]"}]}], "+", 
           RowBox[{"p", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"], "+", 
                 RowBox[{"3", " ", "p"}], "-", 
                 RowBox[{"2", " ", "d", " ", "p"}], "+", 
                 SuperscriptBox["p", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r", 
               " ", 
               RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]pp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "r", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", "r", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"p", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"], "+", 
                    RowBox[{"3", " ", "p"}], "-", 
                    RowBox[{"2", " ", "d", " ", "p"}], "+", 
                    SuperscriptBox["p", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
                  RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "r", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r", 
               " ", 
               RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
               RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"p", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Alpha]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "d", "+", "p"}], ")"}], " ", 
          RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"p", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"], "+", 
                    RowBox[{"3", " ", "p"}], "-", 
                    RowBox[{"2", " ", "d", " ", "p"}], "+", 
                    SuperscriptBox["p", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
                    RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                    RowBox[{"\[Beta]", "[", "r", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r",
                   " ", 
                  RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                  RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"p", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                ")"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "d"}], "+", 
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"3", " ", "p"}], "-", 
            RowBox[{"2", " ", "d", " ", "p"}], "+", 
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Alpha]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "-", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "d", "+", "p"}], ")"}], " ", "r", " ", 
          RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"p", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"], "+", 
                    RowBox[{"3", " ", "p"}], "-", 
                    RowBox[{"2", " ", "d", " ", "p"}], "+", 
                    SuperscriptBox["p", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
                   RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                   RowBox[{"\[Beta]", "[", "r", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r", 
                " ", 
                RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
                RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"p", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}], ")"}]}], " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Alpha]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "d"}], "+", 
               SuperscriptBox["d", "2"], "+", 
               RowBox[{"3", " ", "p"}], "-", 
               RowBox[{"2", " ", "d", " ", "p"}], "+", 
               SuperscriptBox["p", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
            RowBox[{"p", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Alpha]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"p", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[Beta]", "[", "r", "]"}]}], "+", 
           RowBox[{"p", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"], "+", 
                 RowBox[{"3", " ", "p"}], "-", 
                 RowBox[{"2", " ", "d", " ", "p"}], "+", 
                 SuperscriptBox["p", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "r", 
               " ", 
               RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6953687347304897`*^9, 
  3.6953687349114065`*^9}},ExpressionUUID->"4d9bf383-b54f-48e8-a6c6-\
ca6ed6894f82"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"NDSolve", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", "d"}], "-", 
               RowBox[{"2", " ", "p"}], "+", 
               RowBox[{"p", " ", "r", " ", "\[Gamma]p"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"2", " ", "d"}], "-", 
                  RowBox[{"2", " ", "p"}], "+", 
                  RowBox[{"p", " ", "r", " ", "\[Gamma]p"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Alpha]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r", " ", 
                    "\[Gamma]p"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Beta]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r", " ", 
                 "\[Gamma]p"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Gamma]p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "d"}], "-", 
                    RowBox[{"4", " ", "p"}], "+", 
                    RowBox[{"p", " ", "r", " ", "\[Gamma]p"}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", "r", " ", "\[Gamma]pp"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"r0", "+", ".001"}], "]"}], "==", ".001"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "'"}], "[", 
         RowBox[{"r0", "+", ".001"}], "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]", "[", 
         RowBox[{"r0", "+", ".001"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"r0", "+", ".001"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "p", "-", "2", "+", 
           RowBox[{"d", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r0", "+", ".001"}], ")"}], "^", "2"}]}]}], ")"}]}]}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"r0", "+", ".001"}], ",", 
       RowBox[{"r0", "+", "100"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "r", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"r0", "+", ".001"}], ",", 
     RowBox[{"r0", "+", "4"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "r", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"r0", "+", ".001"}], ",", 
     RowBox[{"r0", "+", "1"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "r", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"r0", "+", ".001"}], ",", 
     RowBox[{"r0", "+", "50"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "r", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"r0", "+", ".001"}], ",", 
     RowBox[{"r0", "+", "50"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], 
       RowBox[{"\[Beta]", "[", "r", "]"}]}], "/.", "s"}], "]"}], "/", 
    RowBox[{"r", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "20", ",", 
     RowBox[{"r0", "+", "100"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "r", "]"}], 
         RowBox[{"\[Beta]", "[", "r", "]"}]}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Gamma]p", "/.", "s"}], "]"}], " ", 
    RowBox[{"r", "/", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "20", ",", 
     RowBox[{"r0", "+", "100"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "'"}], "[", "r", "]"}], 
         RowBox[{"r", "/", "2"}]}], ",", "16"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Gamma]p", "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"r0", "+", ".001"}], ",", 
     RowBox[{"r0", "+", "4"}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "'"}], "[", "r", "]"}], ",", "16"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695365703714984*^9, 3.695365776451582*^9}, {
  3.69536819690446*^9, 3.6953682544437714`*^9}, {3.6953684817476807`*^9, 
  3.6953685449086075`*^9}, {3.695368669550318*^9, 3.6953689534542446`*^9}, {
  3.695370050243969*^9, 3.695370063432796*^9}, {3.6953779132708635`*^9, 
  3.6953779788741026`*^9}, {3.6954305155035043`*^9, 3.695430578995679*^9}, {
  3.7462874353126307`*^9, 3.7462875192097454`*^9}, {3.7462875755345364`*^9, 
  3.7462875896471033`*^9}, {3.746287661027896*^9, 3.746287682957215*^9}, {
  3.746287743799019*^9, 3.7462877601866026`*^9}, {3.7462877978730135`*^9, 
  3.746287849214532*^9}, {3.7462879818803186`*^9, 
  3.7462879877569423`*^9}},ExpressionUUID->"978ca0b9-94b8-40c5-b96f-\
0124970972f9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0H1UUnccBvALKigXX1Hu6D1PhorROrM2E/t9p2Y5ezHTkzlkac0ylEaa
0xpURytrW4kW2llZM7G5XklXmWWpuYjMFiaaRiY1M8OoFCsR3N0fz3nO56/n
nGdm6pa476kYhi0n839P/vl8PJOKwaLhxGxVaizyrZAJDzliEHTMwZcXlor8
65Zt8KJjILtZ8eOnqAwU/HIw6zMmBo60uu3TA3LRsghuySw2Bq+ll/PBcy+S
W088FARisC2x5VDo8GH0TKxYkRmHwRXLPvlbqESVy7KXtlVg4DbzixylqgZt
p3gbfVZR4LKefr3pZDNSxDKM/wxTYPtFY4o4vBWVrum6lFRChQhpYimHp0OD
q3YFbAYHmFVbnlSdokeyfjltqM8BVDPUgWHzulGyZM1+S5EjhFNonCUhT1HQ
ebqhVeAEp4eagOnWhwSFbqWEwQncZCsLf+gyoqMJ5tGXB2jQoC0Y17S8QAtu
zL7Bm0MHlUhpulTUj5qezI9f1EqHgjyiXhY3gH4zT1Poc51hhXwLpg0dRLXH
RMFGjgtIk4vjT9FMaHJYrixL4wLXT7zgFFuHkPRIeml7FgN4zPrpPa/NiF6o
Jk6zcBh6uHH35d63aDCzPQxrxKHeKeDa3GfvkOubGG1rKhMMB8V+Ct17JEsp
H5/m5QqSHltJ3ZNhZPhFM4EaXKF6W/fq9n9HkCwuOv2RyA0Ye+Mn1TyzoM14
Ze4bpjssbJsbcmtkFJWKEt7suEDa/FIqGfuAuoO3TMrgekDNgpyBO/aPyL32
pIdB5gEfH/DOlU0dQxt22er2tZFOH8nPmmNF66KWLLD4ecLq5MaVzYnjaPXA
+CTtDk84qH2qEefb0MZOw6Wue55wVRfJX1tuRzNvnZn6p68XzJLjUfaOCWS1
VIb+leUFBX4We4Mcg/t0RhO32QugYVze6EmBxSzh5GQOC8SxEdeu1VDAIH7M
bU1nwTfSottBy6kwpSGCbr/FAvXtUZ3nKBV2JD8+mu7lDYnjb6nzlA6g6+o+
LEj1BoVCyc+a7wgPlt9N1V31homdnIVNLxzB5P78+e8uPtDfpbmrPeAEF++9
+jI4xQciW6wjwq9pIF4vHJlzxQeELfrqmA80WLJ0bH0KnQ2U8J1rxafocHf2
nqo1IjakZaj46nXOII4LPbbvAhtMPjf1fSwXcEpKHps2wYaP5fe7jS0usPjb
DF5eAgGrPIpFFfsZoKqucnetIoC6tE7VFI5D5ey4nuzTBBSW5aipUaRP2aqe
/EEA3/2hKTya9PH4RWfPECDx/+5980ocKhTUzBg1ATjb9JVGiMOJPJF2/3UC
Yvr8ax/n4HA0mr2H1k5AdCA3bcYZHMr+boyVPCJg0zlhWtp50hGZU/QdBPT0
CpRn1aTDbteougjgfbIXhFzFQTlvqzHyKQEndx8pT2jBoYTThvJfEXBu78Ym
ZS8Oxco8/PUgAWlBeTd6jaRZfp1xJgLeOwsG/PtJu/4k8TWTpna21ptwKKIE
Hm8cISAyJFP3/BNpecemgFHyjw5WDN+GwyHrrmDFB3LfIBnOxZhw0NJ5b90Y
AbY7Ee1udNJb80s1VgLEOQ2MJAZpM3/95zYCyrhmqcqVdEY3v8xOQB/ond95
MOHXV3vGJiYIkHGzHwi8mfAfW+snKQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$28315#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Alpha]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{2.001, 0},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.001, 6}, {0., 3.509881611568686}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.746287988513955*^9},ExpressionUUID->"59aa0da8-9fd4-44d6-b9e8-\
a4d623b8f17d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk8VfkbB/Cve7kne9okCXXQSJYfCmk8GEr2spT4KbIkNZbJ7TdoUi4p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       "]]},
     Annotation[#, "Charting`Private`Tag$28359#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Beta]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{2.001, 10.437086276506577`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.001, 3}, {10.437086276506577`, 10.504749504358427`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.746287988554062*^9},ExpressionUUID->"968b7b70-59ef-4534-a15c-\
7137c872e517"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVj2k8lAkAh8fRoiZGhnXUZpQzV0hFev8RM6+zUWQaEcu4Z15NFAlJy9pM
ObsUIbtROtRqcyTakiJJqejeRSnnquTa+vD8nq/PwwoUeQZL02g0/298d0dh
ZQddmoayhUoxeYINxJvblZk7WDSkObjZVBUdIkaGKjk9oOF6lV6UiFZEMHC+
viKJBm9h4MnI+ecJ91fny52nafDkuS9LnK4jWrQvpqR/kUJG6y7TJ8n3iMZT
VRayQzJ4sDYmdE3SM6Kq5Gr2ZLccpn8rjldI6ifoUkMH5WbkIH1br4h62U8E
+elmqmjL4/lbn7J+4h3B1MhOWxYkD48dkt2qUu+JHZKIBP4HedxcdGugNHWA
sIr7SVAzpYCwyl7tmOxB4rJ76urdi+i4wzihyw8fJZ5N6VN7zBgoSApW4GtM
EILIhuLAbxf77HSPdLpNEGPdPo/YHgx0+Xg/iEmZIOg1v9osEDFQ9nrZuNmH
CcIubkD290oGinjcM2k3vhJF45VH202UIRl2UewTTxGCwRVNS4wXIFWD+9bj
yywx+tJBrcWACV6p9MXjjTJwMZXE+q9i4qGdieHp1zIoTXjy+D82E4eMsypu
0mThpRF1eHEIE2oucr2OhCyueuarx5xmYu8zzVZunSz2/N2vqa2jiq6rsyM5
dXMgX5G5OFZLDXVXlCpet8lhcWyXgY6iOt7rtvhGrqDD98ryFGnOQtw8vuZs
V6IKfNSEH7sWaiNx/tGhQFcNZJTp1Y0SOggblzFNW6kNNkPLQYW3FFaMHH9L
vaVg5FdzNN314BwX++mYpQECqOro4CgDKPWkvRmUMUG9wF/zcKgRxLdHmkrH
zHHa2iGujWeMzl39rtx0SzD5GZNkjCkKei9vW5JhjebW2hkva3P4ds+RmGWs
hrO6QNmQvRw9v2yfGqfZIcvDZHbG0wKPXxWHWXkAz3ObjZtdLXHYPEcfP9oj
KlU1sopvhUuGNpontddDJsV6IMtnBcRLqgVbtJ3w3FAhITvcGvsCx+auEnCQ
UD/Rl7dzJVRD9K6Z1DlDJ6A+58D2VZiTGLvlvKwb6JVW3NMpq3E/u6TJ7YgH
puST3C8m2+AT18S2gc7FpQ19eg1xtribnz/20dMTFfZSyiNpa9B4LPsps3Ej
ztgP2aim2qF0+Jy+ua4XBj5IYvl5a/HY119UXuWNsX2umaWnCAwFTUpKOD5I
Zg5FD7sBlipe7WfaeDCsZZQVPgLI+7QTc/fx8Sh8YTxn0zrkSKTrpvW24h+l
6prt7eugFc1Wj2/zg2qG0Q+mm+1xw9aqs2DjNpDz0offdNqjyeTUO751AAoD
6t8abHXAJ/vmkkGLQHypfxEb2uMA75VpoTq6P+PyAslOQ956FFafcDigHoQs
W7W9u1+tx91DHXcJ/WBER6Qb3fZzhIp77VMDIwHE1MOekj5HFBBsqYNkCJ5E
nJuSEjqhvML/bFF4KCCMruUNOMF3U26eODEMLY6K++3FbBhHTf5gfyEcm5fm
fVw6ykYi6/pXlc4IsCfKm9KFHMRVZ31V/RIJXsnR4j3jHLwI2LEn3VYI4abt
rEgxibDpZJlckQh09xbqZAwJv81m+lIxIpSzdRrad5KIV6xtFMaL0GvT4bci
gYR5LhXgsl+ErSyLgplUEremHe3mHhfBdXBELSufhItLsfDkLRGM0qPpf/5F
okLI8GUoUWjee4ffX0NiStQa0aZMQbCbVaFZT4JWFFd9gEmhWPiATGokoX+g
UHquJgUNr+VpnLskFPNYoXK6FOR1RqS6e0i4hc+I5ttSKNMiufNffu+tXHvf
jsJ61VNFxGsS1mI3MgsUkuW5ROm/JNas5C1Qc6LwefBCQtQgiZbhMrEOl0Ju
v/y9wmESZpvaWb0bKVi82abVMUoiuLd/Xrk3BeEjxjXrzyTIw305Fr4U6PdD
FcImSExcaV3+2Y9CeXODz/FJEokyJfNqAyhwGtX/aJ0m0Z0UwtobRKG3hvo8
O0tCeZmW2CmEwv+yEpIq
       "]]},
     Annotation[#, "Charting`Private`Tag$28403#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Alpha]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{2.001, 0},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.001, 52}, {0., 262.4546996175059}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.746287988599182*^9},ExpressionUUID->"ea4cac49-b31d-4419-8d14-\
aef9a8e14f5a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41AsXB/AhlKhLITdyZ8bPEMM19t0JGb+yJZopUSpLyliKyh7ClRZL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       "]]},
     Annotation[#, "Charting`Private`Tag$28447#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Beta]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{2.001, 10.304634173336103`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.001, 52}, {10.304634173336103`, 10.339546539760011`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.7462879886362815`*^9},ExpressionUUID->"ea1dbcb2-66d6-4491-a6be-\
c006cd5283a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s01HkUAHBGSSnHiMZjlVFbOzaU1Mwws3ONx3iFGYb5tT2mwWYJeYUs
IVEIac6wqaOXHLSi6SWltCo7tMmGEktos7slu0UbPfZ+/7jnns+5576YilhJ
OE1LSysEg2TloN0kI4EDE3ElSd/rTAqePOyKfjLLgXkxmSw39F+fLSz4NC4U
h6dkCdEztjvaT+hxgVrd2A/oL/I/WkeYcOGt5XAJH71VaPN42o4LHTmGC9no
kQv7hMYKLixfc5Zng355ZAPDv50LEfuEGXT0J+mxW21KJxi9nOcxSpsUXP6j
1lBd4QSr2T33nqFjk5vkJ085gaOJt/cweri8VyujwQmsWFWSQfTtp4Yu7E4n
KCrTjutD523f31qj4wxvnstGO9CG0TG3i+Kd4Uxpv+oS2joH2mQBPOgLW/a5
AH1LT1nXFcwD6ZIFffnorYdelHpu4cGZmzfOH0RXqIq2cyJ54GGfHpqHNq4Z
+MTI4cGYidejbPTcX1O4fVd4EOma1p+KHmc01kuX8UHQoUyMQJ+vY/4omeBD
ctHDZhGal/506VS9ACSS/az5aIedj/MvqgHe67jr9GhPCtJUz2KYWS6wt+mc
eR26zSSkbmSbEMo66Rf2oVvpUV299q5w1pJZGYou7F5Yr551BZGwflSEDh43
Hxt77AY3oyQBtuiePfdoXtXu8DLluoSBDlIMp2rneYB6vMqUhj5hkFdzSiGC
uPD83Ndak4KT7M7W3faekL3K4e0Q8aV0h8pFXtArtLrahQ5uuF8wM+AFzv20
gZ/R+lr5/Nob3vBxqp9zBX3I+FG18KgPHL7e+64O3VZ1fWZRhC+sYfTJT6Fn
CuhnbUUbQfNJb6Ac/XxijlMmww9EqV9dKkEfX5Kb2zzqBy0vmNKDaOmRhK99
Wv2h16PiTRZafnfvgK5nACTmylVpaNWrNH+jqwFgY2XkmIRe965lqdFKMUCB
ckcs2kYgVtQViuF9maM8kvzTaNY9MSsGyxsbfMPR8Yq1lztCJaD5e2hYjq6d
Kp4+9osEStxcujejFeoVoaacQLAa91XL0Inn9dxsKwPhNsPUTIrW7bUWvzQI
guXeCbFi9L9Ohd1uyUFQrr+L64d2z+Y1HB4MgqGtT1180KZvra8d8JXCUfcH
XE9SPyPjmF2UAuOJbrE76c9oGwlcEQwbzWYeCcl8XvKf2aXB8OFqvx+Q/ezU
MJ/3weD6oNL4G3Lflkb9logQMPVgdziT+1s5qzRdIcAf2nSHi6b05lVqNsjA
4mDTCBt9IFXfNalKBgmDMf+sR9NZ275tWkgB3TiO44ieKO9JyjWgoMJkcg2x
Rs+3JNCQApF6F4s4Z5xz59ViCnRad5sTT1cb2VtbUHCNofqwDj2w8i6tgEXB
FmC2ElevsK3d7EHBvalwH+Ic5ek2licFP2Uy3Ijlc8yHpr0oUJVpeMTmY7rG
hzdSkLhjvR1x4enh9DtBFGRkWdKJ462VYrtQCmbs2X0OaP/SBTtnwyioFmh3
Ea+mZeW2f0dB9G+d7cTPn0U3KyIpkO2PuEYsOyn6siyOgvE5F44TO9JbBGEJ
FFxZdUBFTM9y3LQ2iYJmzbZiYo2cWdyRQoG8eHEWcXVXWU35HgrmN7xOJc4B
g7bwHyh443c/nljekPO7QwYFlVHnooj5VrP/fd5LQcncQ2HE/wO1WmEy
       "]]},
     Annotation[#, "Charting`Private`Tag$28490#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{
        RowBox[{"\[Alpha]", "(", 
          TagBox["r", HoldForm], ")"}], " ", 
        RowBox[{"\[Beta]", "(", 
          TagBox["r", HoldForm], ")"}]}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{20, 1.0000480582969864`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 102}, {1.0000480582969864`, 1.0008329956391395`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.7462879886763883`*^9},ExpressionUUID->"e15d2451-abd5-4bf9-af21-\
1cfa17b72557"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk0lAsUAHAJeUkP8YjI1qbswyxGc6NCFMMYvrzQyEuWFiUkpEQhhINo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       "]]},
     Annotation[#, "Charting`Private`Tag$28535#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{
        FractionBox["1", "2"], " ", 
        TagBox["r", HoldForm], " ", 
        RowBox[{
          SuperscriptBox["\[Gamma]", "\[Prime]", MultilineFunction -> None], 
          "(", 
          TagBox["r", HoldForm], ")"}]}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{20, 0.9991676466960865},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 102}, {0.9991676466960865, 0.9999679589792697}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.746287988724516*^9},ExpressionUUID->"179dc0df-ffba-4ef5-9690-\
4c8b38e021f6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk4lAkcB/DXOetqmIlXTY1YJcImKgm/nytaHZqIMI7URq5Q+5AjT3ii
SzqQSI5I2RzV09rN1YWyIl6GTJkhJL1qHbs5srN/fJ/v8/n3+3y1D4TzDkkT
BOEuyf/NOXvPVVmawIWcxEkVXxp0CuO902UJzDtvMmV3mIa1NTsOshgEnnno
GBD8Cw3G7ZyQqwoErpo4OlcUQIPZyFiUpjKBd8qYgzp+NFh8r4m9voRAfkRT
jpM3DaielsRVI7BQxlfGyoOGHXZ6l3U1CEwpkx7r3k0Dz3Mmp1STQO0qset5
Zxo8Ip4XGnAIdPPoemXhSMOh/IDq9asI/Ho14VSyNQ0Jc/kdlgYEco8/K50x
pCGZFd5bb0hg4D7X3RfX0nBG31pk+xOBDsOhufq6NGS6939xMiOwlFqt5c2h
oeK+pqqbNYH0qGHMcwUaBoIzdoXyCKwc7TapHf4MxTuOObUVEjhvI+sVzP8M
J6SWitX3SCHHJESkaD8OGS6K4vZJKWxvDBxa5vIJstwF1Z6XpTExrzfgydEx
GNuTqH8EZdBqnXZ40IWPED+cIP9ZJIPcsp0Kd5pHgR/mnjZ9URaJm+0VtxZH
wPAeQ9hqKYdiUyPTuG0jYJm6JIsUymGb4KlXedEwXHObmBk5I49Ch+nKhfkP
sKl2Te06IwaGFfB3iYI+wJP+ja7WrQw8uiO3d35gCK5PcDO6o3/A2Q+mgfKu
Q/Ag18dMvEwB/d/UtDN7BoFjFR0f1ayAX+8XiLfsG4SIq0FZnVGKWBZSGzQl
FAMjtYosZSvhkc8LwxORYhgL7bQiGpWw0zydoSkrBhXa+WXrAWXcYOK+wbxA
BPH+N+a5LBVkKy3W1FmIQHiueRHqVHBuQDbyXN8AxPO2B3X5LEG3uPz8k8kD
cESpOJpWZmKerSs9azAAWT5udGwFE21cEipiHr6HPrPw5SF6qnhk5TE7Be57
YD64qSqMV0XS6Kzct5Pv4GDiQs3pNlVkR0k++1UIftscN02vVsMGUeT+Fr4Q
9o7OL38Zq4YvJr3YNR39cLhHWC14pYbTn+5Vlu/tB+2Guyvv6LAwTlmX88fr
tzA3Xbz1YRQLDbT2QIvHW/iLofhE7ykLLZk7s6dG+sCB7c3hL2OjpdbJ+LSI
PhAG9+q1BrFRtSLOt0i+D1bU2TG+N7Ax1Ua7PiazF2L5vdeCWEuxoa6snWXS
C28EfVcsDyzF/YUeeUXtAni9s+XAm98ldvEZNA8WwDhzcLBAQR13/R1nFsoU
QOWrj5vN/NXxt17u+/F7PRAc4D1l9EgdH0wRWsy9PeDoNBvgz9BAnceO8x2L
3dCyJqXE3UcDm76l6mnf7oZg3tbc0xUayHmtqH3JoxvkPPmz3EUNHP8z/d8S
5W5w8ApZF+NGok1Lk3ryYwpulZUwVUpI3JfWtrQhioLiNby3x0pJzPEaPn4y
UuKihZL+2yR6juvPW0dInOdqXX6XRKtfl0fXhVFQmCEd6lxF4qE744b1QRTk
x/i8THtMYnPopeQmXwqubddIke8kcfR0Wv2kMwXZLxpdwrpIpEXlNY9+ltgu
dEU3RWLV9/WC2O0SWz27f0tA4o/VtqdkHSnINIkU278j0frGuzTSloLLy9og
6SOJsU4Z/vbmFFzKjFH6NEaittLbG4qbJWav7uGNk2j2Tofo2CixSlyYzgSJ
x02uGPuYUnBRyiCvcYrEHmOexQljiROoQP0ZEqOZokwbIwrS5xLNMv4h8bm6
FalgSMGF6Z5XfrMklpvaJ2XrSxyZlNU8R6I5dzDMb63EE8YB6xdI5HVtSlir
J3FIn3H2d8metluqvqym4PzHlNnFRRJz3YYYNboU/AcXT34u
       "]]},
     Annotation[#, "Charting`Private`Tag$28582#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{
        SuperscriptBox["\[Gamma]", "\[Prime]", MultilineFunction -> None], 
        "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{2.001, 0.33036638041206756`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.001, 6}, {0.33036638041206756`, 0.9501056451230628}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6953688273315*^9, 3.6953688445446906`*^9}, {
   3.695368878519906*^9, 3.6953689541337175`*^9}, {3.6953700578415956`*^9, 
   3.695370064384416*^9}, 3.6953779150722885`*^9, 3.695377948433587*^9, 
   3.6953779805061426`*^9, {3.6954305600451846`*^9, 3.6954305797887363`*^9}, {
   3.746287428785269*^9, 3.746287519741159*^9}, 3.7462875915300727`*^9, 
   3.746287684361952*^9, 3.7462877613286343`*^9, 3.746287801839514*^9, 
   3.7462878543541746`*^9, 
   3.746287988765626*^9},ExpressionUUID->"50c6047a-c01f-43c5-b553-\
34ce7b8b4e05"]
}, Open  ]]
},
WindowSize->{1071, 848},
WindowMargins->{{231, Automatic}, {38, Automatic}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 295, 6, 43, "Input",ExpressionUUID->"5d61c66b-a056-42b8-93d6-5b9113be3bed"],
Cell[856, 28, 17735, 444, 1091, "Input",ExpressionUUID->"4d9bf383-b54f-48e8-a6c6-ca6ed6894f82"],
Cell[CellGroupData[{
Cell[18616, 476, 13085, 362, 861, "Input",ExpressionUUID->"978ca0b9-94b8-40c5-b96f-0124970972f9"],
Cell[31704, 840, 3901, 86, 380, "Output",ExpressionUUID->"59aa0da8-9fd4-44d6-b9e8-a4d623b8f17d"],
Cell[35608, 928, 5076, 105, 366, "Output",ExpressionUUID->"968b7b70-59ef-4534-a15c-7137c872e517"],
Cell[40687, 1035, 4256, 92, 376, "Output",ExpressionUUID->"ea4cac49-b31d-4419-8d14-aef9a8e14f5a"],
Cell[44946, 1129, 5306, 108, 396, "Output",ExpressionUUID->"ea1dbcb2-66d6-4491-a6be-c006cd5283a8"],
Cell[50255, 1239, 4060, 89, 358, "Output",ExpressionUUID->"e15d2451-abd5-4bf9-af21-1cfa17b72557"],
Cell[54318, 1330, 4502, 98, 397, "Output",ExpressionUUID->"179dc0df-ffba-4ef5-9690-4c8b38e021f6"],
Cell[58823, 1430, 4211, 91, 418, "Output",ExpressionUUID->"50c6047a-c01f-43c5-b553-34ce7b8b4e05"]
}, Open  ]]
}
]
*)



==> final_vacuum_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35290,        817]
NotebookOptionsPosition[     34464,        797]
NotebookOutlinePosition[     34814,        812]
CellTagsIndexPosition[     34771,        809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "d", ",", "p", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Beta]1", ",", "s", 
   ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.695299207692974*^9, 3.6952992140744104`*^9}, {
  3.6953006721851835`*^9, 3.6953006737534275`*^9}, {3.6953466593903837`*^9, 
  3.695346659751582*^9}, {3.7462872453925724`*^9, 
  3.74628724695475*^9}},ExpressionUUID->"8563d4c8-d036-4514-9dda-\
d17e0719c97a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "p"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "p"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "p"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Alpha]", "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", "r", " ", 
       RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "r", " ", 
         RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "d", "+", "p"}], ")"}], "2"], " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", "r", "]"}], "3"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "p", " ", 
            "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", "d"}], "-", 
                 RowBox[{"3", " ", "p"}]}], ")"}], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "p"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "p"}], ")"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "p", "-", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Alpha]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "-", "p"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "d", "+", "p"}], ")"}], "2"]}], "+", 
                 RowBox[{"d", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    SuperscriptBox["d", "2"], "-", 
                    RowBox[{"4", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "p"}], ")"}]}], "+", 
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "p"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "p"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["d", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "-", 
                 RowBox[{"d", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "p"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", ".001", "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "'"}], "[", ".001", "]"}], "==", 
        RowBox[{"2", 
         RowBox[{"d", "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "p"}], ")"}]}], " ", ".001"}]}]}], "}"}], ",", 
     "\[Alpha]", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", ".001", ",", "100"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "r", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", ".001", ",", "10"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "r", "]"}], "/.", "s"}], "]"}], "/", 
    RowBox[{"r", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", ".001", ",", "100"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "r", "]"}], "/", 
         RowBox[{"r", "^", "2"}]}], ",", "16"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Beta]1", "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", ".001", ",", "10"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "r", "]"}], ",", "16"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], "\[Beta]1"}], "/.", "s"}], "]"}], 
    "/", 
    RowBox[{"r", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", ".001", ",", "100"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "r", "]"}], 
         RowBox[{
          RowBox[{"\[Beta]", "[", "r", "]"}], "/", 
          RowBox[{"r", "^", "2"}]}]}], ",", "16"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695296205251403*^9, 3.6952963053241196`*^9}, {
   3.6952963439897985`*^9, 3.695296348251712*^9}, {3.695296400483509*^9, 
   3.695296402139722*^9}, {3.695296514052579*^9, 3.6952965517889085`*^9}, {
   3.69529660151511*^9, 3.695296602469055*^9}, {3.6952966595021124`*^9, 
   3.695296664645833*^9}, {3.6952967174064713`*^9, 3.6952967416575203`*^9}, {
   3.695296838625574*^9, 3.6952968545759025`*^9}, {3.6952986926658154`*^9, 
   3.69529876142048*^9}, {3.6952988754310627`*^9, 3.6952988784917374`*^9}, {
   3.6952995055973964`*^9, 3.6952995094270935`*^9}, {3.695300102976878*^9, 
   3.6953001031031094`*^9}, {3.6953001469674883`*^9, 3.695300163588623*^9}, 
   3.6953002945426435`*^9, {3.6953005377349195`*^9, 3.6953005660113697`*^9}, {
   3.695301037412139*^9, 3.695301037478878*^9}, {3.6953466366375704`*^9, 
   3.695346638170096*^9}, {3.74628598606705*^9, 3.7462859918088775`*^9}, {
   3.7462861221567707`*^9, 3.7462861668536377`*^9}, {3.7462861988216558`*^9, 
   3.7462862025234976`*^9}, {3.7462862336683264`*^9, 3.746286261885395*^9}, {
   3.74628638430894*^9, 3.7462864678140383`*^9}, {3.7462866082224135`*^9, 
   3.746286645581767*^9}, {3.74628683232085*^9, 3.7462868694606447`*^9}, {
   3.7462878712561207`*^9, 
   3.7462879468491526`*^9}},ExpressionUUID->"4ba09388-a0b7-406a-8fe6-\
846dd32dc0ec"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3k41IsXxhEhIRrrZJ17JZVKLpXlnMheIkrWNJYyypLbbblZimTXtSWh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       "]]},
     Annotation[#, "Charting`Private`Tag$27775#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Alpha]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0.001, 0},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.001, 10}, {0., 213.33927319922003`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.746286421047681*^9, 3.746286468532959*^9}, {
   3.7462866354778976`*^9, 3.746286647059696*^9}, {3.7462868348776426`*^9, 
   3.7462868698265867`*^9}, 3.7462872500880423`*^9, {3.74628788096093*^9, 
   3.7462879507003937`*^9}},ExpressionUUID->"603023c9-8da1-4f34-9506-\
f603117ef764"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41XkXAHCXyNbySlnqLVu4BuFerrjpaFEjZPcb2xDJzliyjIuxFmWu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       "]]},
     Annotation[#, "Charting`Private`Tag$27818#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      FractionBox[
       RowBox[{"\[Alpha]", "(", 
         TagBox["r", HoldForm], ")"}], 
       SuperscriptBox[
        TagBox["r", HoldForm], "2"]], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0.001, 2.126363850656883},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.001, 100}, {2.126363850656883, 2.1319492822018065`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.746286421047681*^9, 3.746286468532959*^9}, {
   3.7462866354778976`*^9, 3.746286647059696*^9}, {3.7462868348776426`*^9, 
   3.7462868698265867`*^9}, 3.7462872500880423`*^9, {3.74628788096093*^9, 
   3.746287950744511*^9}},ExpressionUUID->"a1547f34-1f10-4ccb-b752-\
929872686365"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk01dv7B3CHe3A5KpQyZDolGbolknCeh+IimSlEmaorFZVUFEkyRCSS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       "]]},
     Annotation[#, "Charting`Private`Tag$27862#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"\[Beta]", "(", 
        TagBox["r", HoldForm], ")"}], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0.001, 0.47108868772105716`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.001, 10}, {0.47108868772105716`, 0.539394461543975}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.746286421047681*^9, 3.746286468532959*^9}, {
   3.7462866354778976`*^9, 3.746286647059696*^9}, {3.7462868348776426`*^9, 
   3.7462868698265867`*^9}, 3.7462872500880423`*^9, {3.74628788096093*^9, 
   3.746287950790635*^9}},ExpressionUUID->"ba8b7870-7ac3-41df-8e19-\
3da6d7df69f6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41ekXAHAJIf1UY2wZZF+u9bqubPeQlkEXhfstyyBbtmTPEHUtUQlZ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       "]]},
     Annotation[#, "Charting`Private`Tag$27905#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["r", HoldForm], 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      FractionBox[
       RowBox[{
         RowBox[{"\[Alpha]", "(", 
           TagBox["r", HoldForm], ")"}], " ", 
         RowBox[{"\[Beta]", "(", 
           TagBox["r", HoldForm], ")"}]}], 
       SuperscriptBox[
        TagBox["r", HoldForm], "2"]], 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0.001, 1.0000500016671698`},
  BaseStyle->{FontSize -> 14},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.001, 100}, {1.0000500016671698`, 1.0039925477100615`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.746286421047681*^9, 3.746286468532959*^9}, {
   3.7462866354778976`*^9, 3.746286647059696*^9}, {3.7462868348776426`*^9, 
   3.7462868698265867`*^9}, 3.7462872500880423`*^9, {3.74628788096093*^9, 
   3.746287950845781*^9}},ExpressionUUID->"768aa35b-0953-4f6e-a12b-\
471236a61b6e"]
}, Open  ]]
},
WindowSize->{1071, 848},
WindowMargins->{{Automatic, 66}, {-161, Automatic}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 437, 9, 43, "Input",ExpressionUUID->"8563d4c8-d036-4514-9dda-d17e0719c97a"],
Cell[CellGroupData[{
Cell[1020, 33, 11388, 301, 740, "Input",ExpressionUUID->"4ba09388-a0b7-406a-8fe6-846dd32dc0ec"],
Cell[12411, 336, 5446, 111, 376, "Output",ExpressionUUID->"603023c9-8da1-4f34-9506-f603117ef764"],
Cell[17860, 449, 5425, 112, 409, "Output",ExpressionUUID->"a1547f34-1f10-4ccb-b752-929872686365"],
Cell[23288, 563, 5604, 113, 373, "Output",ExpressionUUID->"ba8b7870-7ac3-41df-8e19-3da6d7df69f6"],
Cell[28895, 678, 5553, 116, 447, "Output",ExpressionUUID->"768aa35b-0953-4f6e-a12b-471236a61b6e"]
}, Open  ]]
}
]
*)


